New conformal field theory from $\mathcal{N}=(0,2)$ Landau-Ginzburg model

By studying the infra-red fixed point of an $\mathcal{N}=(0,2)$ Landau-Ginzburg model, we find an example of modular invariant partition function beyond the ADE classification. This stems from the fact that a part of the left-moving sector is a new conformal field theory which is a variant of the parafermion model.

==> anc/EG_characters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     73615,       1914]
NotebookOptionsPosition[     69034,       1824]
NotebookOutlinePosition[     69390,       1840]
CellTagsIndexPosition[     69347,       1837]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Elliptic Genus", "Section",
 CellChangeTimes->{{3.779656929520056*^9, 
  3.779656934209035*^9}},ExpressionUUID->"c997020e-61a7-401b-bf57-\
cfbb68bf8fc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", 
         RowBox[{"q", "^", "i"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}], "/", "x"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EG", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "/", "216"}], ")"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["y", 
            RowBox[{"-", "4"}]], 
           SuperscriptBox["q", 
            RowBox[{"17", "/", "27"}]]}], ",", "q"}], "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{"y", " ", 
           SuperscriptBox["q", 
            RowBox[{"5", "/", "54"}]]}], ",", "q"}], "]"}], 
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["y", "2"], 
           SuperscriptBox["q", 
            RowBox[{"5", "/", "27"}]]}], ",", "q"}], "]"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.772164278173707*^9, 3.7721644212260733`*^9}, {
   3.77287774725569*^9, 3.7728777620089397`*^9}, {3.772877882160824*^9, 
   3.772877886948188*^9}, {3.772878238144693*^9, 3.772878258288083*^9}, {
   3.7733027747340117`*^9, 3.7733027996051483`*^9}, {3.773979394838011*^9, 
   3.7739794106562023`*^9}, {3.7739816498243227`*^9, 3.773981656459941*^9}, {
   3.7752995594610853`*^9, 3.775299572146769*^9}, {3.7752996294407787`*^9, 
   3.775299630367887*^9}, {3.779657192524366*^9, 3.779657271007124*^9}, {
   3.779657316086113*^9, 3.779657382277169*^9}, {3.779657422193096*^9, 
   3.779657452449209*^9}, {3.779657509066617*^9, 3.7796575235659647`*^9}, 
   3.77965757413877*^9, 3.77965843924645*^9, {3.7796585724203997`*^9, 
   3.77965858405872*^9}, {3.779749213111135*^9, 3.7797492134369802`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6336010b-9490-4729-a0d5-30f5b788a803"]
}, Open  ]],

Cell[CellGroupData[{

Cell["theta function", "Section",
 CellChangeTimes->{{3.769210577771047*^9, 
  3.7692105819170027`*^9}},ExpressionUUID->"a04d3bfe-ffb6-41cb-81ee-\
d6400e1cb0d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"theta", "[", 
    RowBox[{"m_", ",", "k_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"k", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"m", "/", 
             RowBox[{"(", 
              RowBox[{"2", "k"}], ")"}]}]}], ")"}], "^", "2"}]}], ")"}]}], 
      RowBox[{"y", "^", 
       RowBox[{"(", " ", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"m", "/", 
            RowBox[{"(", 
             RowBox[{"2", "k"}], ")"}]}]}], ")"}]}], ")"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "-", 
        RowBox[{"Floor", "[", 
         RowBox[{"m", "/", 
          RowBox[{"(", 
           RowBox[{"2", "k"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"10", "-", 
        RowBox[{"Floor", "[", 
         RowBox[{"m", "/", 
          RowBox[{"(", 
           RowBox[{"2", "k"}], ")"}]}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.769210245449144*^9, {3.770158746915803*^9, 3.7701587719373913`*^9}, {
   3.77016135487886*^9, 3.770161355906706*^9}, {3.7701614767669086`*^9, 
   3.770161477071497*^9}, {3.773972810435027*^9, 3.773972813096847*^9}, {
   3.779659885177198*^9, 3.779659904290807*^9}, {3.779661402304852*^9, 
   3.779661470798086*^9}, {3.779791976083417*^9, 3.7797919814583187`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"06d37944-02d1-4685-b3a4-e24eb8280c88"]
}, Open  ]],

Cell[CellGroupData[{

Cell["eta function", "Section",
 CellChangeTimes->{{3.769210585727098*^9, 
  3.7692105897612886`*^9}},ExpressionUUID->"70ba2ce1-7f4a-4042-8552-\
054ff054f37e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eta", "=", 
   RowBox[{
    SuperscriptBox["q", 
     FractionBox["1", "24"]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       SuperscriptBox["q", "m"]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.770161373160746*^9, 3.770161376617608*^9}, {
  3.7701614451956797`*^9, 3.770161448937973*^9}, {3.7796599841432037`*^9, 
  3.779659987340076*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"425267d9-3aa5-420e-bc7f-5dc79054fc88"]
}, Open  ]],

Cell[CellGroupData[{

Cell["string function", "Section",
 CellChangeTimes->{{3.769210596488591*^9, 
  3.769210600653599*^9}},ExpressionUUID->"9c1cd2e6-a0f5-41a0-98fb-\
d5ec507a006f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Stringfunction", "[", 
    RowBox[{"l_", ",", "m_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", 
      RowBox[{"l", "-", "m"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["eta", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Abs", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"l", "+", "1"}], 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "2"}], ")"}]}]], "+", "a"}], "]"}], 
              RowBox[{
               FractionBox[
                RowBox[{"l", "+", "1"}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "2"}], ")"}]}]], "+", "a"}]], 
             SuperscriptBox["q", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"k", "+", "2"}], ")"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"l", "+", "1"}], 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]], "+", "a"}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"k", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["m", 
                    RowBox[{"2", "k"}]], "+", "b"}], ")"}], "2"]}]}], 
               ")"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"-", "10"}], ",", 
                RowBox[{
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"l", "+", "1"}], 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]], "+", "a"}], "]"}]}], 
                   "-", 
                   FractionBox["m", 
                    RowBox[{"2", "k"}]]}], "]"}], "+", "1"}]}], "]"}], ",", 
              RowBox[{"Min", "[", 
               RowBox[{"10", ",", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"l", "+", "1"}], 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]], "+", "a"}], "]"}], "-", 
                  FractionBox["m", 
                   RowBox[{"2", "k"}]]}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"Abs", "[", 
               RowBox[{
                FractionBox["1", "2"], "-", 
                FractionBox[
                 RowBox[{"l", "+", "1"}], 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "2"}], ")"}]}]], "-", "a"}], "]"}], 
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox[
                RowBox[{"l", "+", "1"}], 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "2"}], ")"}]}]], "-", "a"}]], 
             SuperscriptBox["q", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"k", "+", "2"}], ")"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "-", 
                    FractionBox[
                    RowBox[{"l", "+", "1"}], 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]], "-", "a"}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"k", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["m", 
                    RowBox[{"2", "k"}]], "+", "b", "-", 
                    FractionBox["1", "2"]}], ")"}], "2"]}]}], ")"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"-", "10"}], ",", 
                RowBox[{
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Abs", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "-", 
                    FractionBox[
                    RowBox[{"l", "+", "1"}], 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]], "-", "a"}], "]"}]}], 
                   "+", 
                   FractionBox["1", "2"], "-", 
                   FractionBox["m", 
                    RowBox[{"2", "k"}]]}], "]"}], "+", "1"}]}], "]"}], ",", 
              RowBox[{"Min", "[", 
               RowBox[{"10", ",", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    FractionBox["1", "2"], "-", 
                    FractionBox[
                    RowBox[{"l", "+", "1"}], 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]], "-", "a"}], "]"}], "+", 
                  FractionBox["1", "2"], "-", 
                  FractionBox["m", 
                   RowBox[{"2", "k"}]]}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ")"}]}], " ", 
     ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"truestringfunction", "[", 
    RowBox[{"l_", ",", "m_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", 
      RowBox[{"l", "-", "m"}], "]"}], ",", 
     RowBox[{"Stringfunction", "[", 
      RowBox[{"l", ",", "m", ",", "k"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.770161381910232*^9, 3.770161395400527*^9}, {
  3.7701614573215227`*^9, 3.7701614605965567`*^9}, {3.77965759802505*^9, 
  3.779657634056828*^9}, {3.779661381997878*^9, 3.77966138489023*^9}, {
  3.779791500352379*^9, 3.779791536698427*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e6694589-440c-4436-9119-f82b6f757a02"]
}, Open  ]],

Cell[CellGroupData[{

Cell["U(1) character", "Section",
 CellChangeTimes->{{3.779658674945726*^9, 
  3.779658679617606*^9}},ExpressionUUID->"6c36c9dd-04c7-461f-9a7e-\
6bd8fed46708"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u1character", "[", 
    RowBox[{"m_", ",", "k_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Series", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"theta", "[", 
       RowBox[{"m", ",", "k", ",", "y"}], "]"}], "eta"], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779658726735058*^9, 3.7796587639759893`*^9}, {
   3.77965881523387*^9, 3.7796588247556133`*^9}, 3.779661381138482*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"3102b51b-1578-4dad-926c-e3a8c0015311"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU(2) character", "Section",
 CellChangeTimes->{{3.7796600788729353`*^9, 
  3.7796600846877527`*^9}},ExpressionUUID->"717c44ba-4cd9-46c4-a7d6-\
0b6f264526ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"su2character", "[", 
    RowBox[{"l_", ",", "k_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Series", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"theta", "[", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", 
         RowBox[{"k", "+", "2"}], ",", "y"}], "]"}], "-", 
       RowBox[{"theta", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], ",", 
         RowBox[{"k", "+", "2"}], ",", "y"}], "]"}]}], 
      RowBox[{
       RowBox[{"theta", "[", 
        RowBox[{"1", ",", "2", ",", "y"}], "]"}], "-", 
       RowBox[{"theta", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "y"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.77966008721164*^9, 3.7796600971306667`*^9}, {
   3.779660354702096*^9, 3.7796603575049553`*^9}, {3.7796606158683558`*^9, 
   3.7796607058733997`*^9}, 3.7796607462167463`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"c001f478-6593-490c-bec4-9344b1fa8d68"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=2 minimal character", "Section",
 CellChangeTimes->{{3.779791554216565*^9, 
  3.779791565709793*^9}},ExpressionUUID->"5adf0423-b5a3-45d5-a9c5-\
8d73f693e0ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N2mmcharacter", "[", 
   RowBox[{"l_", ",", "m_", ",", "k_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"truestringfunction", "[", 
      RowBox[{"l", ",", "r", ",", "k"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theta", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "2"}], ")"}], "r"}], " ", "-", " ", 
          RowBox[{"k", " ", "m"}]}], ",", " ", 
         RowBox[{"k", 
          RowBox[{"(", 
           RowBox[{"k", "+", "2"}], ")"}]}], ",", 
         RowBox[{"Exp", "[", 
          FractionBox["z", 
           RowBox[{"k", "+", "2"}]], "]"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"q", "\[Rule]", 
         SuperscriptBox["q", 
          RowBox[{"1", "/", "2"}]]}], "}"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.779792452550496*^9, 3.779792700715168*^9}, {
   3.779792842127499*^9, 3.779792843027453*^9}, {3.77979316483048*^9, 
   3.779793165940339*^9}, 3.779793204459498*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"f433282e-5143-4dd5-b578-27830b40bd14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Parafermion",
  IgnoreSpellCheck->True],
 " character"
}], "Section",
 CellChangeTimes->{{3.779658685951576*^9, 
  3.779658691884906*^9}},ExpressionUUID->"e9964df3-9bad-48d1-902c-\
3715f5207dfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pfcharacter", "[", 
    RowBox[{"l_", ",", "m_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"eta", " ", 
      RowBox[{"truestringfunction", "[", 
       RowBox[{"l", ",", "m", ",", "k"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7796588341943703`*^9, 3.779658902879477*^9}, 
   3.77966075048062*^9, {3.7810412271716084`*^9, 3.781041233672846*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"68f63411-f253-44ee-8e77-e594dbf39a9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["S matrices", "Section",
 CellChangeTimes->{{3.779660494261883*^9, 
  3.779660518889165*^9}},ExpressionUUID->"c11e1877-74bb-4daa-b60b-\
f64a7391c8ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"su2s", "[", "k_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"k", "+", "2"}]], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"Pi", " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"b", "+", "1"}], ")"}]}], 
        RowBox[{"k", "+", "2"}]], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779011599358574*^9, 3.77901164620201*^9}, {
  3.779012086013567*^9, 3.779012100593611*^9}, {3.7796605304321423`*^9, 
  3.7796605383038673`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e588353a-b198-46a4-9a34-710436df7422"],

Cell[BoxData[
 RowBox[{
  RowBox[{"u1s", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"k", " ", "2"}]], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], " ", "Pi", " ", "I", 
         RowBox[{"(", 
          RowBox[{"a", " ", "b"}], ")"}]}], 
        RowBox[{"k", " ", "2"}]], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7790116730654383`*^9, 3.779011678043356*^9}, {
  3.779011744831317*^9, 3.779011790796953*^9}, {3.779012104792824*^9, 
  3.77901211628927*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1f548e2c-dc92-47d4-ac79-26fa24cea9d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["T matrix ", "Section",
 CellChangeTimes->{{3.779662491334929*^9, 
  3.779662493123041*^9}},ExpressionUUID->"699839e0-4778-4f55-b262-\
9dbac0ecaa77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"su2tentry", "[", 
    RowBox[{"a_", ",", "b_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "-", "b"}], "\[Equal]", "0"}], ",", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi", " ", "I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "1"}], ")"}], "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], "-", 
          RowBox[{"1", "/", "8"}]}], ")"}]}], ")"}]}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"su2t", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"su2tentry", "[", 
     RowBox[{"a", ",", "b", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.779662510331478*^9, 3.779662511408792*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8890e339-2eda-4081-9cb2-3d8f1e831c4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N^{SU(2)}", "Section",
 CellChangeTimes->{{3.779662619061433*^9, 
  3.779662638702032*^9}},ExpressionUUID->"de82a31b-87e0-41a4-ad87-\
45da183cd474"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nnd", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.77966274049611*^9, 3.779662767615481*^9}, {
  3.779756229713595*^9, 3.779756249420327*^9}, {3.779756602974831*^9, 
  3.7797566038276033`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"18a0beb5-c6b5-4275-be8c-554e1657cbbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"su2s", "[", "25", "]"}], ".", "Nnd"}], "-", 
    RowBox[{"Nnd", ".", 
     RowBox[{"su2s", "[", "25", "]"}]}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.779662777633692*^9, 3.779662805361444*^9}, {
  3.7797547984155827`*^9, 3.779754815617755*^9}, {3.779754898540552*^9, 
  3.779754936208493*^9}, {3.779755188643137*^9, 3.7797552018523006`*^9}, {
  3.779756240721857*^9, 3.77975625818993*^9}, {3.7797566098848953`*^9, 
  3.779756616812686*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8905b7d8-626c-4929-a723-e488df858b43"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7796627922375307`*^9, 3.779662806355372*^9}, 
   3.779754820064332*^9, {3.779754929691759*^9, 3.77975493753161*^9}, 
   3.779755203988763*^9, 3.7797562594207277`*^9, 3.779756617846797*^9, 
   3.7810393747102213`*^9, 3.7810414892721596`*^9},
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"db7bd0e0-624a-46b5-a65a-\
4a5934cf880e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"su2t", "[", "25", "]"}], ".", "Nnd"}], "-", 
    RowBox[{"Nnd", ".", 
     RowBox[{"su2t", "[", "25", "]"}]}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.779662822694303*^9, 3.77966285895849*^9}, {
  3.779754844096259*^9, 3.7797548471970882`*^9}, {3.779755211419011*^9, 
  3.7797552361379557`*^9}, {3.779756264990932*^9, 3.7797562910388737`*^9}, {
  3.7797566235450068`*^9, 3.779756627902397*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1fb7543b-08e8-4587-8c3b-a4fc8c1fd1ae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7796628593576403`*^9, 3.7797548485625134`*^9, 
  3.779755237304596*^9, 3.779756294034342*^9, 3.779756629037653*^9, 
  3.781039374848216*^9, 3.781041489490856*^9},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"532b1e90-e424-44f1-9678-\
10fb87e102d3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["reproduce elliptic genus", "Section",
 CellChangeTimes->{{3.779663387261219*^9, 
  3.779663395540683*^9}},ExpressionUUID->"db4ea06a-dfd9-4376-b6a3-\
f94e955f2a6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Normal", "[", "a", "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"q", "\[Rule]", 
               RowBox[{"q", "^", "2"}]}], "}"}]}], "//", "Expand"}], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"q", "\[Rule]", 
           RowBox[{"-", "q"}]}], "}"}]}], "//", "Expand"}], "//", 
       "PowerExpand"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}]}], "//", "Expand"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.7796636209396267`*^9, 3.7796636304987926`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"42798ed1-acf5-48b4-ac57-2a7017529647"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nsu2", "=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "26", "]"}], "-", 
    RowBox[{
     FractionBox["1", "3"], "Nnd"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779756538203992*^9, 3.7797565910918713`*^9}, {
  3.779756643193676*^9, 3.7797567162217093`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ce05220c-91d2-4948-9fc5-3161035b7c41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZBPS", " ", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25"}], "/", "216"}], ")"}]}], 
     RowBox[{"M", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Nsu2", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", 
              RowBox[{"lbar", "+", "1"}]}], "]"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "lbar"}], "/", "27"}], ")"}]}], 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"25", "/", "216"}], ")"}]}], 
           RowBox[{"pfcharacter", "[", 
            RowBox[{"l", ",", 
             RowBox[{"5", "m"}], ",", "25"}], "]"}], 
           RowBox[{"u1character", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"27", "m"}], "+", 
               RowBox[{"5", "lbar"}]}], "2"], ",", 
             FractionBox["27", "2"], ",", 
             RowBox[{"y", "^", 
              RowBox[{"(", 
               RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "25"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"lbar", ",", "0", ",", "25"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.779794694199575*^9, 3.779794712768424*^9}, {
  3.7797948263176403`*^9, 3.7797948643449707`*^9}, {3.77979490066809*^9, 
  3.77979492826915*^9}, {3.779794958975061*^9, 3.779794975260263*^9}, {
  3.7797950351872463`*^9, 3.779795035582464*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"68599cb6-a65d-4e38-bff1-9408474ec1c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "216"}]]], "+", 
   FractionBox["y", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "216"}]]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "72"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "216"}]]}], "+", 
   RowBox[{
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["q", 
     RowBox[{"55", "/", "216"}]]}], "+", 
   RowBox[{
    SuperscriptBox["y", "5"], " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "72"}]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"37", "/", "72"}]]}], 
    SuperscriptBox["y", "4"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"131", "/", "216"}]]}], 
    SuperscriptBox["y", "3"]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"151", "/", "216"}]]}], 
    SuperscriptBox["y", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "24"}]]}], "y"], "+", 
   SuperscriptBox["q", 
    RowBox[{"191", "/", "216"}]], "+", 
   RowBox[{"3", " ", "y", " ", 
    SuperscriptBox["q", 
     RowBox[{"211", "/", "216"}]]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["q", 
     RowBox[{"77", "/", "72"}]]}], "+", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"247", "/", "216"}]], 
    SuperscriptBox["y", "8"]], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["q", 
     RowBox[{"251", "/", "216"}]]}], "+", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"89", "/", "72"}]], 
    SuperscriptBox["y", "7"]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["q", 
     RowBox[{"271", "/", "216"}]]}], "+", 
   RowBox[{
    SuperscriptBox["y", "5"], " ", 
    SuperscriptBox["q", 
     RowBox[{"97", "/", "72"}]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"307", "/", "216"}]]}], 
    SuperscriptBox["y", "5"]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "6"], " ", 
    SuperscriptBox["q", 
     RowBox[{"311", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["q", 
      RowBox[{"109", "/", "72"}]]}], 
    SuperscriptBox["y", "4"]], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["y", "7"], " ", 
    SuperscriptBox["q", 
     RowBox[{"331", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["q", 
      RowBox[{"347", "/", "216"}]]}], 
    SuperscriptBox["y", "3"]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "8"], " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "8"}]]}], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["q", 
      RowBox[{"367", "/", "216"}]]}], 
    SuperscriptBox["y", "2"]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "9"], " ", 
    SuperscriptBox["q", 
     RowBox[{"371", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "24"}]]}], "y"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"407", "/", "216"}]]}], "+", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"47", "/", "24"}]], 
    SuperscriptBox["y", "10"]], "+", 
   RowBox[{"10", " ", "y", " ", 
    SuperscriptBox["q", 
     RowBox[{"427", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"443", "/", "216"}]]}], 
    SuperscriptBox["y", "9"]], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["q", 
     RowBox[{"149", "/", "72"}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"463", "/", "216"}]]}], 
    SuperscriptBox["y", "8"]], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["q", 
     RowBox[{"467", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"161", "/", "72"}]]}], 
    SuperscriptBox["y", "7"]], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["q", 
     RowBox[{"487", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"503", "/", "216"}]]}], 
    SuperscriptBox["y", "6"]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["y", "5"], " ", 
    SuperscriptBox["q", 
     RowBox[{"169", "/", "72"}]]}], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"523", "/", "216"}]]}], 
    SuperscriptBox["y", "5"]], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["y", "6"], " ", 
    SuperscriptBox["q", 
     RowBox[{"527", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"181", "/", "72"}]]}], 
    SuperscriptBox["y", "4"]], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["y", "7"], " ", 
    SuperscriptBox["q", 
     RowBox[{"547", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["q", 
      RowBox[{"563", "/", "216"}]]}], 
    SuperscriptBox["y", "3"]], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["y", "8"], " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "8"}]]}], "-", 
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox["q", 
      RowBox[{"583", "/", "216"}]]}], 
    SuperscriptBox["y", "2"]], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["y", "9"], " ", 
    SuperscriptBox["q", 
     RowBox[{"587", "/", "216"}]]}], "-", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"599", "/", "216"}]], 
    SuperscriptBox["y", "12"]], "-", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["q", 
      RowBox[{"67", "/", "24"}]]}], "y"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "10"], " ", 
    SuperscriptBox["q", 
     RowBox[{"607", "/", "216"}]]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", 
     RowBox[{"623", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"71", "/", "24"}]]}], 
    SuperscriptBox["y", "10"]], "+", 
   RowBox[{"27", " ", "y", " ", 
    SuperscriptBox["q", 
     RowBox[{"643", "/", "216"}]]}], "+", 
   RowBox[{
    SuperscriptBox["y", "12"], " ", 
    SuperscriptBox["q", 
     RowBox[{"647", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["q", 
      RowBox[{"659", "/", "216"}]]}], 
    SuperscriptBox["y", "9"]], "+", 
   RowBox[{"43", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["q", 
     RowBox[{"221", "/", "72"}]]}], "+", 
   RowBox[{
    SuperscriptBox["y", "13"], " ", 
    SuperscriptBox["q", 
     RowBox[{"667", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["q", 
      RowBox[{"679", "/", "216"}]]}], 
    SuperscriptBox["y", "8"]], "+", 
   RowBox[{"43", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["q", 
     RowBox[{"683", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["q", 
      RowBox[{"233", "/", "72"}]]}], 
    SuperscriptBox["y", "7"]], "+", 
   RowBox[{"27", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["q", 
     RowBox[{"703", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["q", 
      RowBox[{"719", "/", "216"}]]}], 
    SuperscriptBox["y", "6"]], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["y", "5"], " ", 
    SuperscriptBox["q", 
     RowBox[{"241", "/", "72"}]]}], "-", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["q", 
      RowBox[{"739", "/", "216"}]]}], 
    SuperscriptBox["y", "5"]], "-", 
   RowBox[{"16", " ", 
    SuperscriptBox["y", "6"], " ", 
    SuperscriptBox["q", 
     RowBox[{"743", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"45", " ", 
     SuperscriptBox["q", 
      RowBox[{"253", "/", "72"}]]}], 
    SuperscriptBox["y", "4"]], "-", 
   RowBox[{"27", " ", 
    SuperscriptBox["y", "7"], " ", 
    SuperscriptBox["q", 
     RowBox[{"763", "/", "216"}]]}], "-", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"775", "/", "216"}]], 
    SuperscriptBox["y", "14"]], "-", 
   FractionBox[
    RowBox[{"65", " ", 
     SuperscriptBox["q", 
      RowBox[{"779", "/", "216"}]]}], 
    SuperscriptBox["y", "3"]], "-", 
   RowBox[{"25", " ", 
    SuperscriptBox["y", "8"], " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "8"}]]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"265", "/", "72"}]]}], 
    SuperscriptBox["y", "13"]], "-", 
   FractionBox[
    RowBox[{"66", " ", 
     SuperscriptBox["q", 
      RowBox[{"799", "/", "216"}]]}], 
    SuperscriptBox["y", "2"]], "-", 
   RowBox[{"18", " ", 
    SuperscriptBox["y", "9"], " ", 
    SuperscriptBox["q", 
     RowBox[{"803", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"815", "/", "216"}]]}], 
    SuperscriptBox["y", "12"]], "-", 
   FractionBox[
    RowBox[{"40", " ", 
     SuperscriptBox["q", 
      RowBox[{"91", "/", "24"}]]}], "y"], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["y", "10"], " ", 
    SuperscriptBox["q", 
     RowBox[{"823", "/", "216"}]]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["q", 
     RowBox[{"839", "/", "216"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "11"], " ", 
    SuperscriptBox["q", 
     RowBox[{"281", "/", "72"}]]}], "+", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["q", 
      RowBox[{"95", "/", "24"}]]}], 
    SuperscriptBox["y", "10"]], "+", 
   RowBox[{"66", " ", "y", " ", 
    SuperscriptBox["q", 
     RowBox[{"859", "/", "216"}]]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["y", "12"], " ", 
    SuperscriptBox["q", 
     RowBox[{"863", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["q", 
      RowBox[{"875", "/", "216"}]]}], 
    SuperscriptBox["y", "9"]], "+", 
   RowBox[{"104", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["q", 
     RowBox[{"293", "/", "72"}]]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["y", "13"], " ", 
    SuperscriptBox["q", 
     RowBox[{"883", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"42", " ", 
     SuperscriptBox["q", 
      RowBox[{"895", "/", "216"}]]}], 
    SuperscriptBox["y", "8"]], "+", 
   RowBox[{"104", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["q", 
     RowBox[{"899", "/", "216"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "14"], " ", 
    SuperscriptBox["q", 
     RowBox[{"301", "/", "72"}]]}], "+", 
   FractionBox[
    RowBox[{"42", " ", 
     SuperscriptBox["q", 
      RowBox[{"305", "/", "72"}]]}], 
    SuperscriptBox["y", "7"]], "+", 
   RowBox[{"66", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["q", 
     RowBox[{"919", "/", "216"}]]}], "+", 
   RowBox[{
    SuperscriptBox["y", "15"], " ", 
    SuperscriptBox["q", 
     RowBox[{"923", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["q", 
      RowBox[{"935", "/", "216"}]]}], 
    SuperscriptBox["y", "6"]], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["y", "5"], " ", 
    SuperscriptBox["q", 
     RowBox[{"313", "/", "72"}]]}], "-", 
   FractionBox[
    RowBox[{"34", " ", 
     SuperscriptBox["q", 
      RowBox[{"955", "/", "216"}]]}], 
    SuperscriptBox["y", "5"]], "-", 
   RowBox[{"40", " ", 
    SuperscriptBox["y", "6"], " ", 
    SuperscriptBox["q", 
     RowBox[{"959", "/", "216"}]]}], "-", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"971", "/", "216"}]], 
    SuperscriptBox["y", "15"]], "-", 
   FractionBox[
    RowBox[{"105", " ", 
     SuperscriptBox["q", 
      RowBox[{"325", "/", "72"}]]}], 
    SuperscriptBox["y", "4"]], "-", 
   RowBox[{"66", " ", 
    SuperscriptBox["y", "7"], " ", 
    SuperscriptBox["q", 
     RowBox[{"979", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"991", "/", "216"}]]}], 
    SuperscriptBox["y", "14"]], "-", 
   FractionBox[
    RowBox[{"150", " ", 
     SuperscriptBox["q", 
      RowBox[{"995", "/", "216"}]]}], 
    SuperscriptBox["y", "3"]], "-", 
   RowBox[{"65", " ", 
    SuperscriptBox["y", "8"], " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "8"}]]}], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["q", 
      RowBox[{"337", "/", "72"}]]}], 
    SuperscriptBox["y", "13"]], "-", 
   FractionBox[
    RowBox[{"153", " ", 
     SuperscriptBox["q", 
      RowBox[{"1015", "/", "216"}]]}], 
    SuperscriptBox["y", "2"]], "-", 
   RowBox[{"45", " ", 
    SuperscriptBox["y", "9"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1019", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["q", 
      RowBox[{"1031", "/", "216"}]]}], 
    SuperscriptBox["y", "12"]], "-", 
   FractionBox[
    RowBox[{"89", " ", 
     SuperscriptBox["q", 
      RowBox[{"115", "/", "24"}]]}], "y"], "-", 
   RowBox[{"15", " ", 
    SuperscriptBox["y", "10"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1039", "/", "216"}]]}], "+", 
   RowBox[{"28", " ", 
    SuperscriptBox["q", 
     RowBox[{"1055", "/", "216"}]]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["y", "11"], " ", 
    SuperscriptBox["q", 
     RowBox[{"353", "/", "72"}]]}], "+", 
   FractionBox[
    RowBox[{"26", " ", 
     SuperscriptBox["q", 
      RowBox[{"119", "/", "24"}]]}], 
    SuperscriptBox["y", "10"]], "+", 
   RowBox[{"146", " ", "y", " ", 
    SuperscriptBox["q", 
     RowBox[{"1075", "/", "216"}]]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["y", "12"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1079", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"63", " ", 
     SuperscriptBox["q", 
      RowBox[{"1091", "/", "216"}]]}], 
    SuperscriptBox["y", "9"]], "+", 
   RowBox[{"227", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["q", 
     RowBox[{"365", "/", "72"}]]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["y", "13"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1099", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"100", " ", 
     SuperscriptBox["q", 
      RowBox[{"1111", "/", "216"}]]}], 
    SuperscriptBox["y", "8"]], "+", 
   RowBox[{"227", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1115", "/", "216"}]]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["y", "14"], " ", 
    SuperscriptBox["q", 
     RowBox[{"373", "/", "72"}]]}], "+", 
   FractionBox[
    RowBox[{"97", " ", 
     SuperscriptBox["q", 
      RowBox[{"377", "/", "72"}]]}], 
    SuperscriptBox["y", "7"]], "+", 
   RowBox[{"146", " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1135", "/", "216"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["y", "15"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1139", "/", "216"}]]}], "+", 
   FractionBox[
    RowBox[{"38", " ", 
     SuperscriptBox["q", 
      RowBox[{"1151", "/", "216"}]]}], 
    SuperscriptBox["y", "6"]], "+", 
   RowBox[{"28", " ", 
    SuperscriptBox["y", "5"], " ", 
    SuperscriptBox["q", 
     RowBox[{"385", "/", "72"}]]}], "-", 
   FractionBox[
    RowBox[{"79", " ", 
     SuperscriptBox["q", 
      RowBox[{"1171", "/", "216"}]]}], 
    SuperscriptBox["y", "5"]], "-", 
   RowBox[{"89", " ", 
    SuperscriptBox["y", "6"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1175", "/", "216"}]]}], "-", 
   RowBox[{
    SuperscriptBox["y", "17"], " ", 
    SuperscriptBox["q", 
     RowBox[{"131", "/", "24"}]]}], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"1187", "/", "216"}]]}], 
    SuperscriptBox["y", "15"]], "-", 
   FractionBox[
    RowBox[{"227", " ", 
     SuperscriptBox["q", 
      RowBox[{"397", "/", "72"}]]}], 
    SuperscriptBox["y", "4"]], "-", 
   RowBox[{"153", " ", 
    SuperscriptBox["y", "7"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1195", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["q", 
      RowBox[{"1207", "/", "216"}]]}], 
    SuperscriptBox["y", "14"]], "-", 
   FractionBox[
    RowBox[{"327", " ", 
     SuperscriptBox["q", 
      RowBox[{"1211", "/", "216"}]]}], 
    SuperscriptBox["y", "3"]], "-", 
   RowBox[{"150", " ", 
    SuperscriptBox["y", "8"], " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "8"}]]}], "-", 
   FractionBox[
    RowBox[{"25", " ", 
     SuperscriptBox["q", 
      RowBox[{"409", "/", "72"}]]}], 
    SuperscriptBox["y", "13"]], "-", 
   FractionBox[
    RowBox[{"324", " ", 
     SuperscriptBox["q", 
      RowBox[{"1231", "/", "216"}]]}], 
    SuperscriptBox["y", "2"]], "-", 
   RowBox[{"105", " ", 
    SuperscriptBox["y", "9"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1235", "/", "216"}]]}], "-", 
   FractionBox[
    RowBox[{"26", " ", 
     SuperscriptBox["q", 
      RowBox[{"1247", "/", "216"}]]}], 
    SuperscriptBox["y", "12"]], "-", 
   FractionBox[
    RowBox[{"189", " ", 
     SuperscriptBox["q", 
      RowBox[{"139", "/", "24"}]]}], "y"], "-", 
   RowBox[{"34", " ", 
    SuperscriptBox["y", "10"], " ", 
    SuperscriptBox["q", 
     RowBox[{"1255", "/", "216"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"425", "/", "72"}]],
    SeriesData[$CellContext`q, 0, {}, -25, 1275, 216],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, $CellContext`y,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2 $CellContext`y^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 2 $CellContext`y^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, $CellContext`y^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, $CellContext`y^5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2) $CellContext`y^(-4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2) $CellContext`y^(-3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-3) $CellContext`y^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2)/$CellContext`y, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 3 $CellContext`y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 5 $CellContext`y^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, $CellContext`y^(-8), 0, 0, 0, 5 $CellContext`y^3, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, $CellContext`y^(-7), 0, 0, 0, 
    3 $CellContext`y^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, $CellContext`y^5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2) $CellContext`y^(-5), 0, 0, 0, (-2) $CellContext`y^6, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-6) $CellContext`y^(-4), 0, 0, 
    0, (-3) $CellContext`y^7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-9) $CellContext`y^(-3), 0, 0, 0, (-2) $CellContext`y^8, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9) $CellContext`y^(-2), 0, 0, 
    0, (-2) $CellContext`y^9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-6)/$CellContext`y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, $CellContext`y^(-10), 0, 0, 0, 10 $CellContext`y, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 2 $CellContext`y^(-9), 0, 0, 0, 
    17 $CellContext`y^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    5 $CellContext`y^(-8), 0, 0, 0, 17 $CellContext`y^3, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 5 $CellContext`y^(-7), 0, 0, 0, 
    10 $CellContext`y^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2 $CellContext`y^(-6), 0, 0, 0, 3 $CellContext`y^5, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-5) $CellContext`y^(-5), 0, 0, 
    0, (-6) $CellContext`y^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-18) $CellContext`y^(-4), 0, 0, 0, (-9) $CellContext`y^7, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-25) $CellContext`y^(-3), 0, 0, 
    0, (-9) $CellContext`y^8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-27) $CellContext`y^(-2), 0, 0, 0, (-6) $CellContext`y^9, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-1) $CellContext`y^(-12), 0, 0, 
    0, (-16)/$CellContext`y, 0, 0, 0, (-2) $CellContext`y^10, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 3 $CellContext`y^(-10), 0, 0, 0, 27 $CellContext`y, 0, 0, 
    0, $CellContext`y^12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    8 $CellContext`y^(-9), 0, 0, 0, 43 $CellContext`y^2, 0, 0, 
    0, $CellContext`y^13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    15 $CellContext`y^(-8), 0, 0, 0, 43 $CellContext`y^3, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 15 $CellContext`y^(-7), 0, 0, 0, 
    27 $CellContext`y^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    6 $CellContext`y^(-6), 0, 0, 0, 6 $CellContext`y^5, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-15) $CellContext`y^(-5), 0, 0, 
    0, (-16) $CellContext`y^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-45) $CellContext`y^(-4), 0, 0, 0, (-27) $CellContext`y^7, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, (-1) $CellContext`y^(-14), 0, 0, 
    0, (-65) $CellContext`y^(-3), 0, 0, 0, (-25) $CellContext`y^8, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, (-2) $CellContext`y^(-13), 0, 0, 
    0, (-66) $CellContext`y^(-2), 0, 0, 0, (-18) $CellContext`y^9, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, (-3) $CellContext`y^(-12), 0, 0, 
    0, (-40)/$CellContext`y, 0, 0, 0, (-5) $CellContext`y^10, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 2 $CellContext`y^11, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 11 $CellContext`y^(-10), 0, 0, 0, 
    66 $CellContext`y, 0, 0, 0, 5 $CellContext`y^12, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 25 $CellContext`y^(-9), 0, 0, 0, 104 $CellContext`y^2, 0, 0, 0, 
    5 $CellContext`y^13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    42 $CellContext`y^(-8), 0, 0, 0, 104 $CellContext`y^3, 0, 0, 0, 
    2 $CellContext`y^14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    42 $CellContext`y^(-7), 0, 0, 0, 66 $CellContext`y^4, 0, 0, 
    0, $CellContext`y^15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    16 $CellContext`y^(-6), 0, 0, 0, 15 $CellContext`y^5, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, (-34) $CellContext`y^(-5), 0, 0, 
    0, (-40) $CellContext`y^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-1) $CellContext`y^(-15), 0, 0, 0, (-105) $CellContext`y^(-4), 0, 0, 
    0, (-66) $CellContext`y^7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-5) $CellContext`y^(-14), 0, 0, 0, (-150) $CellContext`y^(-3), 0, 0, 
    0, (-65) $CellContext`y^8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-8) $CellContext`y^(-13), 0, 0, 0, (-153) $CellContext`y^(-2), 0, 0, 
    0, (-45) $CellContext`y^9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-11) $CellContext`y^(-12), 0, 0, 0, (-89)/$CellContext`y, 0, 0, 
    0, (-15) $CellContext`y^10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    28, 0, 0, 0, 6 $CellContext`y^11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    26 $CellContext`y^(-10), 0, 0, 0, 146 $CellContext`y, 0, 0, 0, 
    15 $CellContext`y^12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    63 $CellContext`y^(-9), 0, 0, 0, 227 $CellContext`y^2, 0, 0, 0, 
    15 $CellContext`y^13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    100 $CellContext`y^(-8), 0, 0, 0, 227 $CellContext`y^3, 0, 0, 0, 
    8 $CellContext`y^14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    97 $CellContext`y^(-7), 0, 0, 0, 146 $CellContext`y^4, 0, 0, 0, 
    3 $CellContext`y^15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    38 $CellContext`y^(-6), 0, 0, 0, 28 $CellContext`y^5, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, (-79) $CellContext`y^(-5), 0, 0, 
    0, (-89) $CellContext`y^6, 0, 0, 0, -$CellContext`y^17, 0, 0, 0, 0, 0, 0, 
    0, (-5) $CellContext`y^(-15), 0, 0, 0, (-227) $CellContext`y^(-4), 0, 0, 
    0, (-153) $CellContext`y^7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-15) $CellContext`y^(-14), 0, 0, 0, (-327) $CellContext`y^(-3), 0, 0, 
    0, (-150) $CellContext`y^8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-25) $CellContext`y^(-13), 0, 0, 0, (-324) $CellContext`y^(-2), 0, 0, 
    0, (-105) $CellContext`y^9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-26) $CellContext`y^(-12), 0, 0, 0, (-189)/$CellContext`y, 0, 0, 
    0, (-34) $CellContext`y^10}, -25, 1275, 216],
  Editable->False]], "Output",
 CellChangeTimes->{3.781039410192268*^9, 3.7810413281479125`*^9, 
  3.781041524069086*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"749d40bf-c322-4853-8f66-fe51b4d79eb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"ZBPS", "-", "EG"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.779795105206974*^9, 3.7797951540932207`*^9}, {
  3.781039450882575*^9, 3.781039465410825*^9}, {3.781041344646428*^9, 
  3.7810413648588853`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"33dceddc-d1a7-40c9-b055-f5e419461fd3"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "5"],
  SeriesData[$CellContext`q, 0, {}, 1080, 1080, 216],
  Editable->False]], "Output",
 CellChangeTimes->{{3.779795148381744*^9, 3.7797951547950563`*^9}, 
   3.7810394105359383`*^9, {3.7810394535856457`*^9, 3.781039466097951*^9}, {
   3.781041328335307*^9, 3.7810413663648844`*^9}, 3.781041524272101*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"0dd540e3-1e0c-47dd-9a3d-44df2f753210"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Identity of the parafermion characters", "Section",
 CellChangeTimes->{{3.7810396433109937`*^9, 
  3.7810396835208817`*^9}},ExpressionUUID->"e4a07f05-25a2-46dc-a6aa-\
4c24a98e9097"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"pfcharacter", "[", 
     RowBox[{"2", ",", 
      RowBox[{"10", "m"}], ",", "25"}], "]"}], "-", 
    RowBox[{"pfcharacter", "[", 
     RowBox[{"14", ",", 
      RowBox[{"10", "m"}], ",", "25"}], "]"}], "+", 
    RowBox[{"pfcharacter", "[", 
     RowBox[{"20", ",", 
      RowBox[{"10", "m"}], ",", "25"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.781039703014202*^9, 3.7810398228738356`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"77a11f2d-5565-4a2f-b93c-0c6656431f9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 132, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {3}, 0, 132, 12],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7810398057905035`*^9, 3.781039824692807*^9}, 
   3.781041369850953*^9, 3.781041524459556*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"87c5a839-d72e-4eed-9ba4-8ddd71655aa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"pfcharacter", "[", 
     RowBox[{"5", ",", 
      RowBox[{
       RowBox[{"10", "m"}], "+", "5"}], ",", "25"}], "]"}], "-", 
    RowBox[{"pfcharacter", "[", 
     RowBox[{"11", ",", 
      RowBox[{
       RowBox[{"10", "m"}], "+", "5"}], ",", "25"}], "]"}], "+", 
    RowBox[{"pfcharacter", "[", 
     RowBox[{"23", ",", 
      RowBox[{
       RowBox[{"10", "m"}], "+", "5"}], ",", "25"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.781039703014202*^9, 3.7810398707842484`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"df3b7960-9fe7-40e2-a9d7-2c6406447d05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 132, 12],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {3}, 0, 132, 12],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7810398057905035`*^9, 3.781039824692807*^9}, 
   3.7810398721383524`*^9, 3.7810413759827695`*^9, 3.781041524647012*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"e280befa-4fb1-47e5-899a-c1c87901dbb6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 685},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:670828\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 67, "Section",ExpressionUUID->"c997020e-61a7-401b-bf57-cfbb68bf8fc3"],
Cell[742, 27, 2454, 64, 113, "Input",ExpressionUUID->"6336010b-9490-4729-a0d5-30f5b788a803"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3233, 96, 161, 3, 67, "Section",ExpressionUUID->"a04d3bfe-ffb6-41cb-81ee-d6400e1cb0d7"],
Cell[3397, 101, 1605, 45, 45, "Input",ExpressionUUID->"06d37944-02d1-4685-b3a4-e24eb8280c88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5039, 151, 159, 3, 67, "Section",ExpressionUUID->"70ba2ce1-7f4a-4042-8552-054ff054f37e"],
Cell[5201, 156, 581, 16, 56, "Input",ExpressionUUID->"425267d9-3aa5-420e-bc7f-5dc79054fc88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5819, 177, 160, 3, 67, "Section",ExpressionUUID->"9c1cd2e6-a0f5-41a0-98fb-d5ec507a006f"],
Cell[5982, 182, 7137, 191, 392, "Input",ExpressionUUID->"e6694589-440c-4436-9119-f82b6f757a02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13156, 378, 159, 3, 67, "Section",ExpressionUUID->"6c36c9dd-04c7-461f-9a7e-6bd8fed46708"],
Cell[13318, 383, 587, 14, 68, "Input",ExpressionUUID->"3102b51b-1578-4dad-926c-e3a8c0015311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13942, 402, 164, 3, 67, "Section",ExpressionUUID->"717c44ba-4cd9-46c4-a7d6-0b6f264526ff"],
Cell[14109, 407, 1129, 30, 71, "Input",ExpressionUUID->"c001f478-6593-490c-bec4-9344b1fa8d68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15275, 442, 166, 3, 67, "Section",ExpressionUUID->"5adf0423-b5a3-45d5-a9c5-8d73f693e0ba"],
Cell[15444, 447, 1286, 35, 65, "Input",ExpressionUUID->"f433282e-5143-4dd5-b578-27830b40bd14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16767, 487, 222, 7, 67, "Section",ExpressionUUID->"e9964df3-9bad-48d1-902c-3715f5207dfd"],
Cell[16992, 496, 603, 14, 45, "Input",ExpressionUUID->"68f63411-f253-44ee-8e77-e594dbf39a9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17632, 515, 155, 3, 67, "Section",ExpressionUUID->"c11e1877-74bb-4daa-b60b-f64a7391c8ff"],
Cell[17790, 520, 977, 28, 70, "Input",ExpressionUUID->"e588353a-b198-46a4-9a34-710436df7422"],
Cell[18770, 550, 1035, 31, 69, "Input",ExpressionUUID->"1f548e2c-dc92-47d4-ac79-26fa24cea9d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19842, 586, 154, 3, 67, "Section",ExpressionUUID->"699839e0-4778-4f55-b262-9dbac0ecaa77"],
Cell[19999, 591, 1214, 35, 82, "Input",ExpressionUUID->"8890e339-2eda-4081-9cb2-3d8f1e831c4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21250, 631, 154, 3, 67, "Section",ExpressionUUID->"de82a31b-87e0-41a4-ad87-45da183cd474"],
Cell[21407, 636, 4924, 83, 452, "Input",ExpressionUUID->"18a0beb5-c6b5-4275-be8c-554e1657cbbf"],
Cell[CellGroupData[{
Cell[26356, 723, 637, 14, 45, "Input",ExpressionUUID->"8905b7d8-626c-4929-a723-e488df858b43"],
Cell[26996, 739, 4654, 74, 470, "Output",ExpressionUUID->"db7bd0e0-624a-46b5-a65a-4a5934cf880e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31687, 818, 590, 13, 45, "Input",ExpressionUUID->"1fb7543b-08e8-4587-8c3b-a4fc8c1fd1ae"],
Cell[32280, 833, 4575, 73, 470, "Output",ExpressionUUID->"532b1e90-e424-44f1-9678-10fb87e102d3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36904, 912, 169, 3, 67, "Section",ExpressionUUID->"db4ea06a-dfd9-4376-b6a3-f94e955f2a6d"],
Cell[37076, 917, 1009, 30, 45, "Input",ExpressionUUID->"42798ed1-acf5-48b4-ac57-2a7017529647"],
Cell[38088, 949, 382, 9, 67, "Input",ExpressionUUID->"ce05220c-91d2-4948-9fc5-3161035b7c41"],
Cell[CellGroupData[{
Cell[38495, 962, 2119, 56, 188, "Input",ExpressionUUID->"68599cb6-a65d-4e38-bff1-9408474ec1c1"],
Cell[40617, 1020, 24827, 694, 549, "Output",ExpressionUUID->"749d40bf-c322-4853-8f66-fe51b4d79eb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65481, 1719, 416, 9, 45, "Input",ExpressionUUID->"33dceddc-d1a7-40c9-b055-f5e419461fd3"],
Cell[65900, 1730, 472, 9, 32, "Output",ExpressionUUID->"0dd540e3-1e0c-47dd-9a3d-44df2f753210"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66421, 1745, 187, 3, 67, "Section",ExpressionUUID->"e4a07f05-25a2-46dc-a6aa-4c24a98e9097"],
Cell[CellGroupData[{
Cell[66633, 1752, 621, 16, 45, "Input",ExpressionUUID->"77a11f2d-5565-4a2f-b93c-0c6656431f9d"],
Cell[67257, 1770, 489, 12, 32, "Output",ExpressionUUID->"87c5a839-d72e-4eed-9ba4-8ddd71655aa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67783, 1787, 705, 19, 45, "Input",ExpressionUUID->"df3b7960-9fe7-40e2-a9d7-2c6406447d05"],
Cell[68491, 1808, 515, 12, 32, "Output",ExpressionUUID->"e280befa-4fb1-47e5-899a-c1c87901dbb6"]
}, Open  ]]
}, Open  ]]
}
]
*)


